The aggregated unfitted finite element method on parallel tree-based adaptive meshes

In this work, we present an adaptive unfitted finite element scheme that combines the aggregated finite element method with parallel adaptive mesh refinement. We introduce a novel scalable distributed-memory implementation of the resulting scheme on locally-adapted Cartesian forest-of-trees meshes. We propose a two-step algorithm to construct the finite element space at hand by means of a discrete extension operator that carefully mixes aggregation constraints of problematic degrees of freedom, which get rid of the small cut cell problem, and standard hanging degree of freedom constraints, which ensure trace continuity on non-conforming meshes. Following this approach, we derive a finite element space that can be expressed as the original one plus well-defined linear constraints. Moreover, it requires minimum parallelization effort, using standard functionality available in existing large-scale finite element codes. Numerical experiments demonstrate its optimal mesh adaptation capability, robustness to cut location and parallel efficiency, on classical Poisson $hp$-adaptivity benchmarks. Our work opens the path to functional and geometrical error-driven dynamic mesh adaptation with the aggregated finite element method in large-scale realistic scenarios. Likewise, it can offer guidance for bridging other scalable unfitted methods and parallel adaptive mesh refinement.

==> figures/geometries_and_meshes/array.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e4f1g0h0i0j0k1l0_n1_l8/out_par_2_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [545, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.1
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.005
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.017562580922482765

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-8.676829016711814, 0.0, 0.5, 0.0, 6.184041339537771, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-8.676829016711814, 0.0, 0.5, 0.0, 6.184041339537771, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# reset view to fit data bounds
renderView1.ResetCamera(0.0, 1.0, 0.0, 1.0, 0.0, 1.0)

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-8.676829016711814, 6.184041339537771]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.1
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.005
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.022486501593972162

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-4.5912622485671335, 0.0, 0.5, 0.0, 4.596034836947677, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-4.5912622485671335, 0.0, 0.5, 0.0, 4.596034836947677, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# Properties modified on renderView1
renderView1.CameraParallelProjection = 0

# Properties modified on renderView1
renderView1.CameraParallelProjection = 1

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 0

# set scalar coloring
ColorBy(threshold1Display, ('POINTS', 'point_scalars'))

# rescale color and/or opacity maps used to include current data range
threshold1Display.RescaleTransferFunctionToDataRange(True, False)

# show color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, True)

# get color transfer function/color map for 'point_scalars'
point_scalarsLUT = GetColorTransferFunction('point_scalars')

# hide color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, False)

# Rescale transfer function
point_scalarsLUT.RescaleTransferFunction(-4.6, 4.5)

# get opacity transfer function/opacity map for 'point_scalars'
point_scalarsPWF = GetOpacityTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsPWF.RescaleTransferFunction(-4.6, 4.5)

# current camera placement for renderView1
renderView1.CameraPosition = [2.5490381056766562, 2.549038105676656, 2.1730326074756214]
renderView1.CameraFocalPoint = [0.5, 0.5, 0.5]
renderView1.CameraViewUp = [-0.353553390593274, -0.353553390593275, 0.866025403784438]
renderView1.CameraParallelScale = 0.8660254037844386
renderView1.CameraParallelProjection = 1

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/array.png', renderView1, ImageResolution=[545, 529],
    OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [2.5490381056766562, 2.549038105676656, 2.1730326074756214]
renderView1.CameraFocalPoint = [0.5, 0.5, 0.5]
renderView1.CameraViewUp = [-0.353553390593274, -0.353553390593275, 0.866025403784438]
renderView1.CameraParallelScale = 0.8660254037844386
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).



==> figures/geometries_and_meshes/array_mesh.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e4f1g0h0i0j0k1l2_n1_l3/out_par_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [580, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.1
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.005
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.016210434861338222

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-6.72885883518245, 0.0, 0.5, 0.0, 7.0413299031410475, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-6.72885883518245, 0.0, 0.5, 0.0, 7.0413299031410475, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-6.72885883518245, 7.0413299031410475]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.1
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.005
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.020655271679782622

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-4.5912622485671335, 0.0, 0.5, 0.0, 4.596036997492471, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-4.5912622485671335, 0.0, 0.5, 0.0, 4.596036997492471, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# change representation type
threshold1Display.SetRepresentationType('Surface With Edges')

# current camera placement for renderView1
renderView1.CameraPosition = [2.5490381056766562, 2.5490381056766553, 2.1730326074756214]
renderView1.CameraFocalPoint = [0.5, 0.5, 0.5]
renderView1.CameraViewUp = [-0.3535533905932741, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 0.8660254037844386
renderView1.CameraParallelProjection = 1

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/array_mesh_6.png', renderView1, ImageResolution=[580, 529],
    OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [2.5490381056766562, 2.5490381056766553, 2.1730326074756214]
renderView1.CameraFocalPoint = [0.5, 0.5, 0.5]
renderView1.CameraViewUp = [-0.3535533905932741, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 0.8660254037844386
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).

==> figures/geometries_and_meshes/cheese.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e3f1g0h0i0j0k1l0_n1_l8/out_par_1_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [574, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.AmbientColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.2
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.01
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.04651600036689187

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-9.976721521033365, 0.0, 0.5, 0.0, 9.769549856914285, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-9.976721521033365, 0.0, 0.5, 0.0, 9.769549856914285, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 0

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-9.976721521033365, 9.769549856914285]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.AmbientColor = [0.0, 0.0, 0.0]
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.2
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.01
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.04651600036689187

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-9.976721521033365, 0.0, 0.5, 0.0, 9.769549856914285, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-9.976721521033365, 0.0, 0.5, 0.0, 9.769549856914285, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# update the view to ensure updated data information
renderView1.Update()

# set scalar coloring
ColorBy(threshold1Display, ('POINTS', 'point_scalars'))

# rescale color and/or opacity maps used to include current data range
threshold1Display.RescaleTransferFunctionToDataRange(True, False)

# show color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, True)

# get color transfer function/color map for 'point_scalars'
point_scalarsLUT = GetColorTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsLUT.RescaleTransferFunction(-4.5, 4.6)

# get opacity transfer function/opacity map for 'point_scalars'
point_scalarsPWF = GetOpacityTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsPWF.RescaleTransferFunction(-4.5, 4.6)

# get color legend/bar for point_scalarsLUT in view renderView1
point_scalarsLUTColorBar = GetScalarBar(point_scalarsLUT, renderView1)

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.WindowLocation = 'UpperRightCorner'
point_scalarsLUTColorBar.Title = ''
point_scalarsLUTColorBar.TitleBold = 1
point_scalarsLUTColorBar.LabelBold = 1

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.WindowLocation = 'UpperLeftCorner'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.UseCustomLabels = 1
point_scalarsLUTColorBar.CustomLabels = [-4.5, -2.0, 2.0, 4.6]

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AutomaticLabelFormat = 0

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.RangeLabelFormat = ''

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AddRangeLabels = 0

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = ''

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.3g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.1g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.1g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#2.1g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#2.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AutomaticLabelFormat = 1

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.TitleFontFamily = 'Times'
point_scalarsLUTColorBar.LabelFontFamily = 'Times'

# current camera placement for renderView1
renderView1.CameraPosition = [4.311075319421414, 3.912859595641917, 3.312038749922887]
renderView1.CameraFocalPoint = [0.21299910806810246, -0.18521661571139325, -0.034026465028355546]
renderView1.CameraViewUp = [-0.3535533905932744, -0.3535533905932755, 0.8660254037844376]
renderView1.CameraParallelScale = 1.7320508075688772
renderView1.CameraParallelProjection = 1

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 0

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/cheese.png', renderView1, ImageResolution=[574, 529],
    FontScaling='Do not scale fonts', OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [4.311075319421414, 3.912859595641917, 3.312038749922887]
renderView1.CameraFocalPoint = [0.21299910806810246, -0.18521661571139325, -0.034026465028355546]
renderView1.CameraViewUp = [-0.3535533905932744, -0.3535533905932755, 0.8660254037844376]
renderView1.CameraParallelScale = 1.7320508075688772
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).


==> figures/geometries_and_meshes/cheese_mesh.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e3f1g0h0i0j0k1l2_n1_l-2/out_par_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [580, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.2
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.01
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.05103568194566029

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-11.933296572182627, 0.0, 0.5, 0.0, 10.324486092323944, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-11.933296572182627, 0.0, 0.5, 0.0, 10.324486092323944, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-11.933296572182627, 10.324486092323944]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.2
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.01
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.06453233259145515

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-4.600510754424333, 0.0, 0.5, 0.0, 4.562190729274553, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-4.600510754424333, 0.0, 0.5, 0.0, 4.562190729274553, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# change representation type
threshold1Display.SetRepresentationType('Surface With Edges')

# current camera placement for renderView1
renderView1.CameraPosition = [4.0980762113533125, 4.098076211353311, 3.346065214951243]
renderView1.CameraViewUp = [-0.3535533905932741, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 1.7320508075688772
renderView1.CameraParallelProjection = 1

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/cheese_mesh_6.png', renderView1, ImageResolution=[580, 529],
    OverrideColorPalette='PrintBackground')

# set active source
SetActiveSource(out_par_mesh_solutionpvtu)

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [4.0980762113533125, 4.098076211353311, 3.346065214951243]
renderView1.CameraViewUp = [-0.3535533905932741, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 1.7320508075688772
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).

==> figures/geometries_and_meshes/pacman.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c0d0e0f1g0h0i0j0k0l0_n1_l8/out_par_7_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [714, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.2
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.01
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.13075867722585718

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-0.4744921241893918, 0.0, 0.5, 0.0, 0.9546281834811126, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-0.4744921241893918, 0.0, 0.5, 0.0, 0.9546281834811126, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

#changing interaction mode based on data extents
renderView1.InteractionMode = '2D'
renderView1.CameraPosition = [-0.010937500000000044, -0.010937500000000044, 10000.0]
renderView1.CameraFocalPoint = [-0.010937500000000044, -0.010937500000000044, 0.0]
renderView1.CameraViewUp = [0.0, 1.0, 0.0]

# update the view to ensure updated data information
renderView1.Update()

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-0.4744921241893918, 0.9546281834811126]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.1799867044477318
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.008999335222386589
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.11903344866393585

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-0.4652272287582879, 0.0, 0.5, 0.0, 0.9320066661768545, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-0.4652272287582879, 0.0, 0.5, 0.0, 0.9320066661768545, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# set scalar coloring
ColorBy(threshold1Display, ('POINTS', 'point_scalars'))

# rescale color and/or opacity maps used to include current data range
threshold1Display.RescaleTransferFunctionToDataRange(True, False)

# show color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, True)

# get color transfer function/color map for 'point_scalars'
point_scalarsLUT = GetColorTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsLUT.RescaleTransferFunction(-0.5, 1.0)

# get opacity transfer function/opacity map for 'point_scalars'
point_scalarsPWF = GetOpacityTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsPWF.RescaleTransferFunction(-0.5, 1.0)

# get color legend/bar for point_scalarsLUT in view renderView1
point_scalarsLUTColorBar = GetScalarBar(point_scalarsLUT, renderView1)

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.WindowLocation = 'UpperRightCorner'
point_scalarsLUTColorBar.Title = ''
point_scalarsLUTColorBar.TitleBold = 1
point_scalarsLUTColorBar.LabelBold = 1

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.WindowLocation = 'UpperLeftCorner'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.UseCustomLabels = 1
point_scalarsLUTColorBar.CustomLabels = [-0.5, 0.0, 0.5, 1.0]

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AutomaticLabelFormat = 0

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.RangeLabelFormat = ''

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AddRangeLabels = 0

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = ''

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.3g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.1g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6.1g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#6g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#2.1g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.LabelFormat = '%-#2.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AutomaticLabelFormat = 1

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.TitleFontFamily = 'Times'
point_scalarsLUTColorBar.LabelFontFamily = 'Times'

# current camera placement for renderView1
renderView1.InteractionMode = '2D'
renderView1.CameraPosition = [-0.14005867582796702, -0.002831029447602147, 10000.0]
renderView1.CameraFocalPoint = [-0.14005867582796702, -0.002831029447602147, 0.0]
renderView1.CameraParallelScale = 0.9826279196924297
renderView1.CameraParallelProjection = 1

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 0

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/pacman.png', renderView1, ImageResolution=[574, 529],
    FontScaling='Do not scale fonts', OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.InteractionMode = '2D'
renderView1.CameraPosition = [-0.14005867582796702, -0.002831029447602147, 10000.0]
renderView1.CameraFocalPoint = [-0.14005867582796702, -0.002831029447602147, 0.0]
renderView1.CameraParallelScale = 0.9826279196924297
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).


==> figures/geometries_and_meshes/pacman_mesh.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c0d0e0f1g0h0i0j0k0l2_n1_l13/out_par_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [545, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.2
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.01
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.23234472434020623

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-0.4780503509684704, 0.0, 0.5, 0.0, 0.9546561860821918, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-0.4780503509684704, 0.0, 0.5, 0.0, 0.9546561860821918, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# change representation type
out_par_mesh_solutionpvtuDisplay.SetRepresentationType('Surface With Edges')

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-0.4780503509684704, 0.9546561860821917]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.1799866975046689
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.008999334875233444
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.25032101619657177

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-0.4641911278200822, 0.0, 0.5, 0.0, 0.9320060696364066, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-0.4641911278200822, 0.0, 0.5, 0.0, 0.9320060696364066, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# change representation type
threshold1Display.SetRepresentationType('Surface With Edges')

# current camera placement for renderView1
renderView1.InteractionMode = '2D'
renderView1.CameraPosition = [-0.010937500000000044, 1.819253528078605e-05, 5.464101615137755]
renderView1.CameraFocalPoint = [-0.010937500000000044, 1.819253528078605e-05, 0.0]
renderView1.CameraParallelScale = 0.9659268918605932

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/pacman_mesh_6.png', renderView1, ImageResolution=[545, 529],
    OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.InteractionMode = '2D'
renderView1.CameraPosition = [-0.010937500000000044, 1.819253528078605e-05, 5.464101615137755]
renderView1.CameraFocalPoint = [-0.010937500000000044, 1.819253528078605e-05, 0.0]
renderView1.CameraParallelScale = 0.9659268918605932

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).


==> figures/geometries_and_meshes/popcorn.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e2f1g0h0i0j0k0l0_n1_l8/out_par_2_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [574, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.AmbientColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.20000000000000007
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.010000000000000002
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.05296572229321574

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-0.4484369013298497, 0.0, 0.5, 0.0, 0.8932585538221791, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-0.4484369013298497, 0.0, 0.5, 0.0, 0.8932585538221791, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-0.4484369013298497, 0.8932585538221791]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.AmbientColor = [0.0, 0.0, 0.0]
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.1760691369249227
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.008803456846246135
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.0563533761770281

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-0.4273038639096419, 0.0, 0.5, 0.0, 0.8750322505857503, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-0.4273038639096419, 0.0, 0.5, 0.0, 0.8750322505857503, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 1

# set scalar coloring
ColorBy(threshold1Display, ('POINTS', 'point_scalars'))

# rescale color and/or opacity maps used to include current data range
threshold1Display.RescaleTransferFunctionToDataRange(True, False)

# show color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, True)

# get color transfer function/color map for 'point_scalars'
point_scalarsLUT = GetColorTransferFunction('point_scalars')

# hide color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, False)

# current camera placement for renderView1
renderView1.CameraPosition = [4.0871387113533135, 4.087138711353313, 3.3351277149512435]
renderView1.CameraFocalPoint = [-0.0109375000000001, -0.0109375000000001, -0.0109375000000001]
renderView1.CameraViewUp = [-0.353553390593274, -0.353553390593275, 0.866025403784438]
renderView1.CameraParallelScale = 0.9776975264012229
renderView1.CameraParallelProjection = 1

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 0

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/popcorn.png', renderView1, ImageResolution=[574, 529],
    FontScaling='Do not scale fonts', OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [4.0871387113533135, 4.087138711353313, 3.3351277149512435]
renderView1.CameraFocalPoint = [-0.0109375000000001, -0.0109375000000001, -0.0109375000000001]
renderView1.CameraViewUp = [-0.353553390593274, -0.353553390593275, 0.866025403784438]
renderView1.CameraParallelScale = 0.9776975264012229
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).


==> figures/geometries_and_meshes/popcorn_mesh.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e2f1g0h0i0j0k0l2_n1_l13/out_par_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [692, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.20000000000000007
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.010000000000000002
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.06415070891582567

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-0.4472061560470422, 0.0, 0.5, 0.0, 0.8932604708164986, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-0.4472061560470422, 0.0, 0.5, 0.0, 0.8932604708164986, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# change representation type
out_par_mesh_solutionpvtuDisplay.SetRepresentationType('Surface With Edges')

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-0.4472061560470422, 0.8932604708164985]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.17605141921805445
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.008802570960902723
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.06905190359298821

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-0.4272541754875005, 0.0, 0.5, 0.0, 0.8750323138450071, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-0.4272541754875005, 0.0, 0.5, 0.0, 0.8750323138450071, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# hide data in view
Hide(threshold1, renderView1)

# set active source
SetActiveSource(threshold1)

# show data in view
threshold1Display = Show(threshold1, renderView1)

# reset view to fit data
renderView1.ResetCamera()

# change representation type
threshold1Display.SetRepresentationType('Surface With Edges')

# current camera placement for renderView1
renderView1.CameraPosition = [3.1862202875536005, 3.2230555669830525, 2.6225563204989726]
renderView1.CameraFocalPoint = [-0.06947987238286457, -0.03264459295341114, -0.03571172861501324]
renderView1.CameraViewUp = [-0.3535533905932741, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 0.9398407186643262
renderView1.CameraParallelProjection = 1

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/popcorn_mesh_6.png', renderView1, ImageResolution=[580, 529],
    OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [3.1862202875536005, 3.2230555669830525, 2.6225563204989726]
renderView1.CameraFocalPoint = [-0.06947987238286457, -0.03264459295341114, -0.03571172861501324]
renderView1.CameraViewUp = [-0.3535533905932741, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 0.9398407186643262
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).

==> figures/geometries_and_meshes/spiral.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e1f1g0h0i0j0k1l0_n1_l8/out_par_2_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [574, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.AmbientColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.2
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.01
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.051472491070457926

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-14.241855573003686, 0.0, 0.5, 0.0, 8.117283241046295, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-14.241855573003686, 0.0, 0.5, 0.0, 8.117283241046295, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-14.241855573003686, 8.117283241046295]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.AmbientColor = [0.0, 0.0, 0.0]
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.194999608970177
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.00974998044850885
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.06632801344395604

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-4.5811662848622055, 0.0, 0.5, 0.0, 1.9076015352123106, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-4.5811662848622055, 0.0, 0.5, 0.0, 1.9076015352123106, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# set scalar coloring
ColorBy(threshold1Display, ('POINTS', 'point_scalars'))

# rescale color and/or opacity maps used to include current data range
threshold1Display.RescaleTransferFunctionToDataRange(True, False)

# show color bar/color legend
threshold1Display.SetScalarBarVisibility(renderView1, True)

# get color transfer function/color map for 'point_scalars'
point_scalarsLUT = GetColorTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsLUT.RescaleTransferFunction(-4.52606892696, 1.90760153521)

# get opacity transfer function/opacity map for 'point_scalars'
point_scalarsPWF = GetOpacityTransferFunction('point_scalars')

# Rescale transfer function
point_scalarsPWF.RescaleTransferFunction(-4.52606892696, 1.90760153521)

# get color legend/bar for point_scalarsLUT in view renderView1
point_scalarsLUTColorBar = GetScalarBar(point_scalarsLUT, renderView1)

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.UseCustomLabels = 0

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.AddRangeLabels = 1

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.RangeLabelFormat = '%-#2.2g'

# Properties modified on point_scalarsLUTColorBar
point_scalarsLUTColorBar.WindowLocation = 'UpperLeftCorner'

# change scalar bar placement
point_scalarsLUTColorBar.WindowLocation = 'AnyLocation'
point_scalarsLUTColorBar.Position = [0.06794425087108012, 0.603024574669187]
point_scalarsLUTColorBar.ScalarBarLength = 0.33000000000000007

# other settings
point_scalarsLUTColorBar.Title = ''
point_scalarsLUTColorBar.TitleBold = 1
point_scalarsLUTColorBar.LabelBold = 1
point_scalarsLUTColorBar.TitleFontFamily = 'Times'

# current camera placement for renderView1
renderView1.CameraPosition = [4.192955291869359, 4.117052027456521, 4.2066220142339885]
renderView1.CameraFocalPoint = [0.09487908051604751, 0.018975816103209753, 0.8605567992827456]
renderView1.CameraViewUp = [-0.35355339059327445, -0.3535533905932755, 0.8660254037844377]
renderView1.CameraParallelScale = 1.4314469484040304
renderView1.CameraParallelProjection = 1

# Properties modified on renderView1
renderView1.OrientationAxesVisibility = 0

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/spiral.png', renderView1, ImageResolution=[574, 529],
    FontScaling='Do not scale fonts', OverrideColorPalette='PrintBackground')

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [4.192955291869359, 4.117052027456521, 4.2066220142339885]
renderView1.CameraFocalPoint = [0.09487908051604751, 0.018975816103209753, 0.8605567992827456]
renderView1.CameraViewUp = [-0.35355339059327445, -0.3535533905932755, 0.8660254037844377]
renderView1.CameraParallelScale = 1.4314469484040304
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).


==> figures/geometries_and_meshes/spiral_mesh.py <==
# trace generated using paraview version 5.5.2

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# create a new 'XML Partitioned Unstructured Grid Reader'
out_par_mesh_solutionpvtu = XMLPartitionedUnstructuredGridReader(FileName=['/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/out_run_a1b0c1d0e1f1g0h0i0j0k1l2_n1_l-2/out_par_mesh_solution.pvtu'])
out_par_mesh_solutionpvtu.CellArrayStatus = ['cell_scalars', 'part_id']
out_par_mesh_solutionpvtu.PointArrayStatus = ['point_scalars', 'point_vectors']

# get active view
renderView1 = GetActiveViewOrCreate('RenderView')
# uncomment following to set a specific view size
# renderView1.ViewSize = [545, 529]

# show data in view
out_par_mesh_solutionpvtuDisplay = Show(out_par_mesh_solutionpvtu, renderView1)

# trace defaults for the display properties.
out_par_mesh_solutionpvtuDisplay.Representation = 'Surface'
out_par_mesh_solutionpvtuDisplay.ColorArrayName = [None, '']
out_par_mesh_solutionpvtuDisplay.OSPRayScaleArray = 'point_scalars'
out_par_mesh_solutionpvtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.SelectOrientationVectors = 'None'
out_par_mesh_solutionpvtuDisplay.ScaleFactor = 0.2
out_par_mesh_solutionpvtuDisplay.SelectScaleArray = 'None'
out_par_mesh_solutionpvtuDisplay.GlyphType = 'Arrow'
out_par_mesh_solutionpvtuDisplay.GlyphTableIndexArray = 'None'
out_par_mesh_solutionpvtuDisplay.GaussianRadius = 0.01
out_par_mesh_solutionpvtuDisplay.SetScaleArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.OpacityArray = ['POINTS', 'point_scalars']
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.SelectionCellLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.SelectionPointLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes = 'PolarAxesRepresentation'
out_par_mesh_solutionpvtuDisplay.ScalarOpacityUnitDistance = 0.053452779223602746

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.Points = [-13.139691066881955, 0.0, 0.5, 0.0, 7.908243666959688, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.Points = [-13.139691066881955, 0.0, 0.5, 0.0, 7.908243666959688, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.XLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.YLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisTitleFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.PolarAxisLabelFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.LastRadialAxisTextFontFile = ''
out_par_mesh_solutionpvtuDisplay.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# reset view to fit data
renderView1.ResetCamera()

# update the view to ensure updated data information
renderView1.Update()

# reset view to fit data bounds
renderView1.ResetCamera(-1.0, 1.0, -1.0, 1.0, 0.0, 2.0)

# create a new 'Threshold'
threshold1 = Threshold(Input=out_par_mesh_solutionpvtu)
threshold1.Scalars = ['POINTS', 'point_scalars']
threshold1.ThresholdRange = [-13.139691066881955, 7.908243666959686]

# Properties modified on threshold1
threshold1.Scalars = ['CELLS', 'cell_scalars']
threshold1.ThresholdRange = [-2.0, -1.0]

# show data in view
threshold1Display = Show(threshold1, renderView1)

# trace defaults for the display properties.
threshold1Display.Representation = 'Surface'
threshold1Display.ColorArrayName = [None, '']
threshold1Display.OSPRayScaleArray = 'point_scalars'
threshold1Display.OSPRayScaleFunction = 'PiecewiseFunction'
threshold1Display.SelectOrientationVectors = 'None'
threshold1Display.ScaleFactor = 0.1949996071393182
threshold1Display.SelectScaleArray = 'None'
threshold1Display.GlyphType = 'Arrow'
threshold1Display.GlyphTableIndexArray = 'None'
threshold1Display.GaussianRadius = 0.009749980356965908
threshold1Display.SetScaleArray = ['POINTS', 'point_scalars']
threshold1Display.ScaleTransferFunction = 'PiecewiseFunction'
threshold1Display.OpacityArray = ['POINTS', 'point_scalars']
threshold1Display.OpacityTransferFunction = 'PiecewiseFunction'
threshold1Display.DataAxesGrid = 'GridAxesRepresentation'
threshold1Display.SelectionCellLabelFontFile = ''
threshold1Display.SelectionPointLabelFontFile = ''
threshold1Display.PolarAxes = 'PolarAxesRepresentation'
threshold1Display.ScalarOpacityUnitDistance = 0.06969228720202882

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
threshold1Display.ScaleTransferFunction.Points = [-4.5812315866577284, 0.0, 0.5, 0.0, 1.9076044582056033, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
threshold1Display.OpacityTransferFunction.Points = [-4.5812315866577284, 0.0, 0.5, 0.0, 1.9076044582056033, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
threshold1Display.DataAxesGrid.XTitleFontFile = ''
threshold1Display.DataAxesGrid.YTitleFontFile = ''
threshold1Display.DataAxesGrid.ZTitleFontFile = ''
threshold1Display.DataAxesGrid.XLabelFontFile = ''
threshold1Display.DataAxesGrid.YLabelFontFile = ''
threshold1Display.DataAxesGrid.ZLabelFontFile = ''

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
threshold1Display.PolarAxes.PolarAxisTitleFontFile = ''
threshold1Display.PolarAxes.PolarAxisLabelFontFile = ''
threshold1Display.PolarAxes.LastRadialAxisTextFontFile = ''
threshold1Display.PolarAxes.SecondaryRadialAxesTextFontFile = ''

# hide data in view
Hide(out_par_mesh_solutionpvtu, renderView1)

# update the view to ensure updated data information
renderView1.Update()

# change representation type
threshold1Display.SetRepresentationType('Surface With Edges')

# current camera placement for renderView1
renderView1.CameraPosition = [4.0980762113533125, 4.098076211353312, 4.346065214951243]
renderView1.CameraFocalPoint = [0.0, 0.0, 1.0]
renderView1.CameraViewUp = [-0.353553390593274, -0.353553390593275, 0.866025403784438]
renderView1.CameraParallelScale = 1.4314469484040304
renderView1.CameraParallelProjection = 1

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/spiral_mesh_6.png', renderView1, ImageResolution=[545, 529],
    OverrideColorPalette='PrintBackground')

# hide data in view
Hide(threshold1, renderView1)

# set active source
SetActiveSource(threshold1)

# show data in view
threshold1Display = Show(threshold1, renderView1)

# reset view to fit data
renderView1.ResetCamera()

# hide data in view
Hide(threshold1, renderView1)

# show data in view
threshold1Display = Show(threshold1, renderView1)

# reset view to fit data
renderView1.ResetCamera()

# current camera placement for renderView1
renderView1.CameraPosition = [3.980949042666083, 3.974730665812048, 4.103548938220995]
renderView1.CameraFocalPoint = [0.019329285271452785, 0.013110908417419694, 0.8688999513725381]
renderView1.CameraViewUp = [-0.35355339059327423, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 1.1436223782773727
renderView1.CameraParallelProjection = 1

# save screenshot
SaveScreenshot('/gpfs/scratch/upc26/upc26395/working_dir/07_experiment_pictures/spiral_mesh_6.png', renderView1, ImageResolution=[692, 529],
    OverrideColorPalette='PrintBackground')

# set active source
SetActiveSource(threshold1)

# set active source
SetActiveSource(out_par_mesh_solutionpvtu)

# Rescale transfer function
out_par_mesh_solutionpvtuDisplay.ScaleTransferFunction.RescaleTransferFunction(-13.1396910669, 7.90824366696)

# Rescale transfer function
out_par_mesh_solutionpvtuDisplay.OpacityTransferFunction.RescaleTransferFunction(-13.1396910669, 7.90824366696)

# set active source
SetActiveSource(threshold1)

#### saving camera placements for all active views

# current camera placement for renderView1
renderView1.CameraPosition = [3.980949042666083, 3.974730665812048, 4.103548938220995]
renderView1.CameraFocalPoint = [0.019329285271452785, 0.013110908417419694, 0.8688999513725381]
renderView1.CameraViewUp = [-0.35355339059327423, -0.3535533905932757, 0.8660254037844377]
renderView1.CameraParallelScale = 1.1436223782773727
renderView1.CameraParallelProjection = 1

#### uncomment the following to render all views
# RenderAllViews()
# alternatively, if you want to write images, you can use SaveScreenshot(...).
